Analysis of Carries in Signed Digit Expansions

The number of positive and negative carries in the addition of two independent random signed digit expansions of given length is analyzed asymptotically for the $(q, d)$-system and the symmetric signed digit expansion. The results include expectation, variance, covariance between the positive and negative carries and a central limit theorem. Dependencies between the digits require determining suitable transition probabilities to obtain equidistribution on all expansions of given length. A general procedure is described to obtain such transition probabilities for arbitrary regular languages. The number of iterations in von Neumann's parallel addition method for the symmetric signed digit expansion is also analyzed, again including expectation, variance and convergence to a double exponential limiting distribution. This analysis is carried out in a general framework for sequences of generating functions.

==> anc/analysis-carries-neumann-ssde.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# von Neumann's addition of SSDE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "load('common_computations-ssde.sage')\n",
    "var('q')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, we construct the automaton from Figure 5 in Heuberger-Prodinger, 2003, Carry propagation in signed digit representations, European J. Combin. 24 (2003), 293–320."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def Figure5_transitions(q):\n",
    "    (s0, s, s0s, l, lq, lqs) = SR.var('s0 s s0s l lq lqs')\n",
    "    if greater0(q-3):\n",
    "        translations = {s0:[0, L, q/2-1], s0s:[0, L], s:[L, q/2-1], l:[q/2+1, H], lq:[q/2+1, H, q], lqs:[H, q]}\n",
    "    else:\n",
    "        translations = {s0:[0], s0s:[], s:[], l:[], lq:[2], lqs:[]}\n",
    "    abbreviated_transitions = [(1, 1, s0, 0), (1, 1, -s0, 0), (1, 4, lq, 0), (1, 5, q/2, 0), (1, 10, -q/2, 0), (1, 9, -lq, 0), (2, 2, q/2, 0),\n",
    "                 (2, 3, q/2-1, 1), (2, 7, -q/2-1, 1), (2, 8, -q/2, 0), (2, 9, -lqs, 1), (2, 1, s0s, 1), (2, 1, -s, 0),\n",
    "                 (2, 4, l, 0), (2, 4, q, 1), (7, 7, -q/2, 0), (7, 8, -q/2+1, 1), (7, 2, q/2+1, 1), (7, 3, q/2, 0), (7, 4, lqs, 1),\n",
    "                 (7, 1, -s0s, 1), (7, 1, s, 0), (7, 9, -l, 0), (7, 9, -q, 1), (3, 1, s0, 0), (3, 1, -s, 1), (3, 2, q/2, 1),\n",
    "                 (3, 4, l, 1), (3, 4, q, 0), (3, 8, -q/2, 1), (3, 9, -lq, 0), (8, 1, -s0, 0), (8, 1, s, 1), (8, 7, -q/2, 1),\n",
    "                 (8, 9, -l, 1), (8, 9, -q, 0), (8, 3, q/2, 1), (8, 4, lq, 0), (4, 1, -s, 0), (4, 1, s0s, 0), (4, 2, q/2, 0),\n",
    "                 (4, 3, q/2-1, 0), (4, 4, lq, 0), (4, 7, -q/2-1, 0), (4, 8, -q/2, 0), (4, 9, -lqs, 0), (9, 1, s, 0),\n",
    "                 (9, 1, -s0s, 0), (9, 7, -q/2, 0), (9, 8, -q/2+1, 0), (9, 9, -lq, 0), (9, 2, q/2+1, 0), (9, 3, q/2, 0),\n",
    "                 (9, 4, lqs, 0), (5, 1, s0, 0), (5, 1, -s, 0), (5, 2, q/2, 0), (5, 4, l, 0), (5, 4, q, 0), (5, 8, -q/2, 0),\n",
    "                 (5, 9, -lq, 0), (10, 1, -s0, 0), (10, 1, s, 0), (10, 7, -q/2, 0), (10, 9, -l, 0), (10, 9, -q, 0),\n",
    "                 (10, 3, q/2, 0), (10, 4, lq, 0)]\n",
    "    result = []\n",
    "    for t in abbreviated_transitions:\n",
    "        try:\n",
    "            inputs = translations[t[2]]\n",
    "        except KeyError:\n",
    "            try:\n",
    "                def negative(x):\n",
    "                    return -x\n",
    "                inputs = map(negative, translations[-t[2]])\n",
    "            except KeyError:\n",
    "                inputs = [t[2]]\n",
    "        for i in inputs:\n",
    "            result += [(t[0], t[1], i, t[3])]\n",
    "    return result"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def Figure5(q):\n",
    "    return Transducer(Figure5_transitions(q), initial_states=[1], final_states=[1, 2, 3, 4, 5, 7, 8, 9, 10])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We look for the special states where solid transitions with input 0 start. \n",
    "\n",
    "As the order of the states may change, depending on the operating system, etc., the output may be a different permutation. However, the final results are not influenced."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[2, 7]"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "not_finishing_with_red = [t.from_state.label() for t in Figure5(q).transitions() if t.word_in==[0] and t.word_out==[1]]\n",
    "not_finishing_with_red # not tested"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Figure5_q = Figure5(q)\n",
    "Figure5_q.set_coordinates({1:(0,0), 2:(7,7), 3:(7,-7), 4:(4,0), 5:(7,-2), 7:(-7,7), 8:(-7,-7), 9:(-4,0), 10:(-7,-2)})\n",
    "#view(Figure5_q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will use the following sets, defined in the separat file common_computations.sage such that we can combine several transitions between two states:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-q,\n",
       " -H,\n",
       " -1/2*q - 1,\n",
       " -1/2*q,\n",
       " -1/2*q + 1,\n",
       " -L,\n",
       " 0,\n",
       " L,\n",
       " 1/2*q - 1,\n",
       " 1/2*q,\n",
       " 1/2*q + 1,\n",
       " H,\n",
       " q]"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "digits_labels(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "DigitwiseSum is the simplification of the weighted automaton $\\mathcal{A}^2$ recognizing the digitwise sum of two SSDE."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Transducer with 6 states"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DigitwiseSum(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we construct the composition $\\mathcal{N}_{SSDE}$ of Figure 5 and DigitwiseSum and simplify it by guessing a good partition of the states:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "sage.combinat.finite_state_machine.FSMOldProcessOutput=False\n",
    "@cached_function\n",
    "def N_SSDE(q):\n",
    "    N_SSDE_full = Figure5(q)(DigitwiseSum(q))\n",
    "    assert N_SSDE_full.is_Markov_chain()\n",
    "    states = sorted(DigitwiseSum(q).states())\n",
    "    collapse = {7:2, 9:4, 10:5, 8:3, 2:7, 4:9, 5:10, 3:8, 1:1}\n",
    "    if greater0(q-3):\n",
    "        collapse2 = {states[0]:states[5], states[1]:states[4], states[2]:states[2], states[3]:states[3], \n",
    "                     states[4]:states[1], states[5]:states[0]}\n",
    "    else:\n",
    "        collapse2 = {states[0]:states[0], states[1]:states[1], states[2]:states[2]}\n",
    "    eqclass = set()\n",
    "    test = True\n",
    "    for t in N_SSDE_full.transitions():\n",
    "        found = False\n",
    "        for s in N_SSDE_full.transitions():\n",
    "            if collapse[s.from_state.label()[1].label()]==t.from_state.label()[1].label() and \\\n",
    "                    collapse[s.to_state.label()[1].label()]==t.to_state.label()[1].label() and \\\n",
    "                    collapse2[s.from_state.label()[0]]==t.from_state.label()[0] and \\\n",
    "                    collapse2[s.to_state.label()[0]]==t.to_state.label()[0] and \\\n",
    "                    s.word_in[0]==t.word_in[0] and s.word_out==t.word_out:\n",
    "                found = True\n",
    "                eqclass.add(frozenset([s.from_state, t.from_state]))\n",
    "                break\n",
    "        if not found:\n",
    "            test = False\n",
    "            print t      \n",
    "    classes = list(list(s for s in x) for x in eqclass)\n",
    "    assert test\n",
    "    N_SSDE = N_SSDE_full.quotient(classes)\n",
    "    assert N_SSDE.is_Markov_chain()\n",
    "    return N_SSDE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Transducer with 12 states"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "N_SSDE(q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(((((-1, 1), (1, -1)),), 1),)\n",
      "(((((0, 0),),), 4), ((((0, 0),),), 9))\n",
      "(((((0, 1), (1, 0)),), 5), ((((-1, 0), (0, -1)),), 10))\n",
      "(((((-1, 0), (0, -1)),), 7), ((((0, 1), (1, 0)),), 2))\n",
      "(((((0, 0),),), 5), ((((0, 0),),), 10))\n",
      "(((((0, 0),),), 7), ((((0, 0),),), 2))\n",
      "(((((-1, 0), (0, -1)),), 1), ((((0, 1), (1, 0)),), 1))\n",
      "(((((0, 1), (1, 0)),), 3), ((((-1, 0), (0, -1)),), 8))\n",
      "(((((0, 0),),), 1),)\n",
      "(((((0, 0),),), 3), ((((0, 0),),), 8))\n",
      "(((((-1, -1),),), 9), ((((1, 1),),), 4))\n",
      "(((((-1, 0), (0, -1)),), 9), ((((0, 1), (1, 0)),), 4))\n"
     ]
    }
   ],
   "source": [
    "for s in N_SSDE(q).iter_states(): # not tested\n",
    "    print s"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we can define the transition matrices and use them to obtain the constants in Theorem 4."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "z"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('z')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def B_and_R(q):\n",
    "    N_SSDE_q = N_SSDE(q)\n",
    "    n = len(N_SSDE_q.states())\n",
    "    def matrix_function(t,x):\n",
    "        result = t.word_in[0]*int(t.word_out==[x])\n",
    "        if type(result) == sage.structure.factorization.Factorization:\n",
    "            result = expand(result)\n",
    "            if result not in QQ:\n",
    "                result = result.factor()\n",
    "        return result\n",
    "    B = z*N_SSDE_q.adjacency_matrix(entry=lambda t: matrix_function(t, 0))\n",
    "    R = z*N_SSDE_q.adjacency_matrix(entry=lambda t: matrix_function(t, 1))\n",
    "    assert (B+R)*vector([1]*n) == vector([z]*n)  \n",
    "    return (B, R)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8*q^2*z\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "4*z\n",
      "2*(q - 4)^2*z\n",
      "0\n",
      "16*z\n",
      "0\n",
      "8*(q - 3)*z\n",
      "8*(q - 3)*z\n",
      "16*z\n",
      "2*(3*q - 2)*(q - 2)*z\n",
      "8*(q - 1)*z\n",
      "4*z\n",
      "8*(q - 3)*z\n",
      "----\n",
      "0\n",
      "2*(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "2*(3*q - 2)*q*z\n",
      "0\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "2*(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "2*(q - 2)*q*z\n",
      "0\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "4*z\n",
      "2*(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "8*(q - 2)*z\n",
      "8*z\n",
      "2*(3*q^2 - 6*q + 4)*z\n",
      "4*(q - 2)*z\n",
      "4*z\n",
      "8*(q - 2)*z\n",
      "----\n",
      "0\n",
      "(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "(3*q - 4)*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "2*(q - 2)*(q - 4)*z\n",
      "16*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "0\n",
      "2*(3*q - 2)*q*z\n",
      "0\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q^2*z\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "4*z\n",
      "2*(q - 2)*(q - 4)*z\n",
      "16*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "0\n",
      "2*(3*q^2 - 6*q + 4)*z\n",
      "0\n",
      "4*z\n",
      "8*(q - 2)*z\n",
      "----\n",
      "4*z\n",
      "(q - 2)*(q - 4)*z\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*z\n",
      "0\n",
      "(3*q - 2)*q*z\n",
      "0\n",
      "4*z\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "4*(q - 2)*(q - 4)*z\n",
      "0\n",
      "0\n",
      "0\n",
      "16*(q - 2)*z\n",
      "0\n",
      "0\n",
      "4*(q - 2)*q*z\n",
      "16*q*z\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "2*(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "6*(q - 2)*q*z\n",
      "8*q*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n"
     ]
    }
   ],
   "source": [
    "B, R = B_and_R(q)\n",
    "for i in range(B.nrows()): # not tested\n",
    "    for j in range(B.ncols()):\n",
    "        entry = (B*8*q^2)[i, j]\n",
    "        if entry:\n",
    "            print entry.factor()\n",
    "        else:\n",
    "            print entry\n",
    "    print \"----\" "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*q*z\n",
      "8*q*z\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "4*z\n",
      "(q - 4)*(q - 6)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "4*(q - 4)*z\n",
      "4*(q - 4)*z\n",
      "8*z\n",
      "3*(q - 2)*q*z\n",
      "4*q*z\n",
      "4*z\n",
      "4*(q - 4)*z\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "2*(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "8*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "2*(q - 2)*q*z\n",
      "0\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "(q - 2)*(q - 4)*z\n",
      "0\n",
      "8*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "8*z\n",
      "(3*q - 4)*(q - 2)*z\n",
      "4*(q - 2)*z\n",
      "0\n",
      "4*(q - 2)*z\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n"
     ]
    }
   ],
   "source": [
    "for i in range(R.nrows()): # not tested\n",
    "    for j in range(R.ncols()):\n",
    "        entry = (R*8*q^2)[i, j]\n",
    "        if entry:\n",
    "            print entry.factor()\n",
    "        else:\n",
    "            print entry\n",
    "    print \"----\" "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The next function computes $G_k$. For a better performance, we switch from the symbolic ring to a multivariate polynomial ring.\n",
    "\n",
    "We compute the generating function $G_{k}$ by solving a 24-dimensional linear equation with coefficients in FZ. We use the structure of the block matrix $M_k(z)$ to simplify the computation (only 12-dimensional instead of 24-dimensional). The vector is $v=(eF1; eF2)^t$ with $uv = 2 (q+1)^2/(q+2)^2$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "@cached_function\n",
    "def G_k(q1):\n",
    "    N_SSDE_q = N_SSDE(q1)\n",
    "    B, R = B_and_R(q1)\n",
    "    n = B.ncols()\n",
    "    if q1 in ZZ:\n",
    "        RZ.<z, b, c> = ZZ[]  #with the additional variables b=(z/q)^k, c=(-z/q^2)^k\n",
    "        q = q1\n",
    "    else:\n",
    "        RZ.<q, z, b, c> = ZZ[]  #with the additional variables b=(z/q)^k, c=(-z/q^2)^k\n",
    "    FZ = RZ.fraction_field()\n",
    "    FZM = MatrixSpace(FZ, n)\n",
    "    FZV = VectorSpace(FZ, n)\n",
    "    RP = FZM(identity_matrix(n)-R).inverse() - identity_matrix(n)\n",
    "    assert FZM((RP+identity_matrix(n)) * (identity_matrix(n)-R)) == identity_matrix(n)\n",
    "    def geometric_k(rational):\n",
    "        a = var('a')\n",
    "        rational = SR(deepcopy(rational).subs(z=a))\n",
    "        part = rational.partial_fraction(a)\n",
    "        if rational.is_zero():\n",
    "            pf = [0]\n",
    "        else:\n",
    "            pf = list(part.iterator())   \n",
    "        result = 0\n",
    "        assert add(pf) == rational\n",
    "        for frac in pf:\n",
    "            denom = FZ(FZ(frac.subs(a=z)).denominator())\n",
    "            if FZ(denom/(q^2+z)) in RZ:\n",
    "                frac *= (1 + c*z/q^2)\n",
    "            elif denom/(z-q) in RZ:\n",
    "                frac *= (1 - b*z/q)\n",
    "            result += FZ(frac.subs(a=z))\n",
    "        assert FZ(result.subs(b=0, c=0) - FZ(rational.subs(a=z))) == 0, \"%s: %s\" \\\n",
    "                %(rational, FZ(result.subs(b=0, c=0)/FZ(rational.subs(a=z))))\n",
    "        return result\n",
    "    RPk=matrix.zero(FZ, n, n)\n",
    "    for i in range(n):\n",
    "        for j in range(n):\n",
    "            test = RP[i, j]\n",
    "            r = geometric_k(test)\n",
    "            assert r.subs(b=0,c=0) == test\n",
    "            RPk[i,j] = r\n",
    "    assert FZM(RPk.subs(b=0, c=0)) == FZM(RP)\n",
    "    BP = (FZM(identity_matrix(n)-B)).inverse() - identity_matrix(n)\n",
    "    assert FZM((BP+identity_matrix(n)) * (identity_matrix(n)-B)) == identity_matrix(n)\n",
    "    BR = BP*RPk\n",
    "    #initial vector\n",
    "    e1 = vector([int(s.is_initial) for s in N_SSDE_q.states()])\n",
    "    #exit vectors\n",
    "    endweights = {1: 2*(q1+1)/(q1+2), -1: 2*(q1+1)/(q1+2), 0: (q1+1)/(q1+2)}\n",
    "    eF1 = FZV(vector([endweights[s.label()[0].label()[0].label()[0].label()[0].label()[0]] * \\\n",
    "                      endweights[s.label()[0].label()[0].label()[0].label()[0].label()[1]] \\\n",
    "                      if s.label()[0].label()[1].label() not in not_finishing_with_red else 0 for s in N_SSDE_q.states()]))\n",
    "    eF2 = (FZV(vector([endweights[s.label()[0].label()[0].label()[0].label()[0].label()[0]] * \\\n",
    "                       endweights[s.label()[0].label()[0].label()[0].label()[0].label()[1]] \\\n",
    "                       for s in N_SSDE_q.states()])) +\n",
    "           RPk * FZV(vector([endweights[s.label()[0].label()[0].label()[0].label()[0].label()[0]] * \\\n",
    "                             endweights[s.label()[0].label()[0].label()[0].label()[0].label()[1]] \\\n",
    "                             if s.label()[0].label()[1].label() in not_finishing_with_red else 0 \\\n",
    "                             for s in N_SSDE_q.states()]))).subs(b=b*q1/z, c=-c*q1^2/z)\n",
    "    right_side = FZV(eF1 + BP*eF2)\n",
    "    x1 = (identity_matrix(n)-BR)\\right_side\n",
    "    assert (identity_matrix(n)-BR)*x1 == right_side\n",
    "    x2 = eF2 + RPk*x1\n",
    "    G = e1*x1 + e1*x2 - endweights[0]^2\n",
    "    return G"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(4*b*q^19*z^2 + 10*b*q^18*z^3 + 2*b*c*q^16*z^4 + 8*b*q^17*z^4 + 3*b*c*q^15*z^5 + 2*b*q^16*z^5 + b*c*q^14*z^6 - 16*q^20*z - 8*b*q^18*z^2 - 16*q^19*z^2 - 30*b*q^17*z^3 - 8*c*q^17*z^3 + 4*q^18*z^3 + 12*b*c*q^15*z^4 - 28*b*q^16*z^4 + 4*q^17*z^4 - 11*b*c*q^14*z^5 - 6*b*q^15*z^5 + 2*c*q^15*z^5 + 2*b*c^2*q^12*z^6 - 19*b*c*q^13*z^6 - 17*b*c^2*q^11*z^7 + b*c*q^12*z^7 - 2*b*c^2*q^10*z^8 - b*c*q^11*z^8 - b*c^2*q^9*z^9 + 32*q^20 + 16*q^19*z + 4*b*q^17*z^2 + 4*c*q^17*z^2 - 40*q^18*z^2 + 14*b*q^16*z^3 - 24*c*q^16*z^3 + 36*q^17*z^3 - 66*b*c*q^14*z^4 - 6*c^2*q^14*z^4 - 24*b*q^15*z^4 + 38*c*q^15*z^4 + 32*q^16*z^4 - 65*b*c*q^13*z^5 + 20*c^2*q^13*z^5 - 3*b*q^14*z^5 + 25*c*q^14*z^5 - 4*q^15*z^5 + 36*b*c^2*q^11*z^6 + 13*b*c*q^12*z^6 + 19*c^2*q^12*z^6 - 21*c*q^13*z^6 + 16*b*c^2*q^10*z^7 + 3*b*c*q^11*z^7 - 11*c^2*q^11*z^7 - 7*b*q^12*z^7 - 4*c*q^12*z^7 + 21*b*c^2*q^9*z^8 - 4*b*c*q^10*z^8 - 4*c^2*q^10*z^8 - 6*b*c^2*q^8*z^9 - b*c*q^9*z^9 - b*c^2*q^7*z^10 + 96*q^19 + 128*q^18*z - 64*b*q^16*z^2 + 48*c*q^16*z^2 - 152*q^17*z^2 + 22*b*q^15*z^3 + 4*c*q^15*z^3 - 40*q^16*z^3 + 108*b*c*q^13*z^4 - 80*c^2*q^13*z^4 + 58*b*q^14*z^4 + 16*c*q^14*z^4 + 36*q^15*z^4 + b*c*q^12*z^5 - 44*c^2*q^12*z^5 + 38*b*q^13*z^5 + 102*c*q^13*z^5 - 44*q^14*z^5 - 68*b*c^2*q^10*z^6 + 76*b*c*q^11*z^6 + 54*c^2*q^11*z^6 + 43*b*q^12*z^6 - 33*c*q^12*z^6 - 8*q^13*z^6 + 144*b*c^2*q^9*z^7 + 32*b*c*q^10*z^7 + 7*c^2*q^10*z^7 + 26*b*q^11*z^7 - 13*c*q^11*z^7 - 11*b*c^2*q^8*z^8 + 19*b*c*q^9*z^8 + c^2*q^9*z^8 + 5*b*q^10*z^8 - 4*c*q^10*z^8 + 61*b*c^2*q^7*z^9 + 16*b*c*q^8*z^9 - 4*c^2*q^8*z^9 + 6*b*c^2*q^6*z^10 + 96*q^18 + 128*q^17*z - 96*b*q^15*z^2 - 140*c*q^15*z^2 - 312*q^16*z^2 - 72*b*q^14*z^3 - 176*c*q^14*z^3 - 144*q^15*z^3 + 316*b*c*q^12*z^4 + 98*c^2*q^12*z^4 + 80*b*q^13*z^4 - 102*c*q^13*z^4 + 124*q^14*z^4 + 298*b*c*q^11*z^5 - 192*c^2*q^11*z^5 + 23*b*q^12*z^5 + 55*c*q^12*z^5 - 28*q^13*z^5 - 208*b*c^2*q^9*z^6 + 38*b*c*q^10*z^6 - 97*c^2*q^10*z^6 - 113*b*q^11*z^6 + 15*c*q^11*z^6 - 46*b*c^2*q^8*z^7 - 42*b*c*q^9*z^7 + 39*c^2*q^9*z^7 - 39*b*q^10*z^7 + 70*c*q^10*z^7 + 8*q^11*z^7 - 181*b*c^2*q^7*z^8 - 32*b*c*q^8*z^8 - 15*b*q^9*z^8 + 26*c*q^9*z^8 - 93*b*c^2*q^6*z^9 - 60*b*c*q^7*z^9 + 20*c^2*q^7*z^9 - 4*b*c^2*q^5*z^10 + 32*q^17 + 16*q^16*z + 80*b*q^14*z^2 - 408*c*q^14*z^2 - 184*q^15*z^2 + 56*b*q^13*z^3 - 276*c*q^13*z^3 + 76*q^14*z^3 - 68*b*c*q^11*z^4 + 284*c^2*q^11*z^4 - 162*b*q^12*z^4 + 492*c*q^12*z^4 + 224*q^13*z^4 - 66*b*c*q^10*z^5 + 388*c^2*q^10*z^5 - 46*b*q^11*z^5 - 110*c*q^11*z^5 + 68*q^12*z^5 + 50*b*c^2*q^8*z^6 - 159*b*c*q^9*z^6 - 252*c^2*q^9*z^6 - 79*b*q^10*z^6 - 161*c*q^10*z^6 - 8*q^11*z^6 - 307*b*c^2*q^7*z^7 - 373*b*c*q^8*z^7 + 71*c^2*q^8*z^7 + 16*b*q^9*z^7 - 55*c*q^9*z^7 + 8*q^10*z^7 + 155*b*c^2*q^6*z^8 + 154*b*c*q^7*z^8 + 93*c^2*q^7*z^8 - b*q^8*z^8 - 142*b*c^2*q^5*z^9 + 54*b*c*q^6*z^9 - 52*c^2*q^6*z^9 - 22*b*c^2*q^4*z^10 - 16*q^15*z + 96*b*q^13*z^2 - 224*c*q^13*z^2 + 64*q^14*z^2 + 96*b*q^12*z^3 + 64*c*q^12*z^3 + 236*q^13*z^3 - 264*b*c*q^10*z^4 - 16*c^2*q^10*z^4 - 244*b*q^11*z^4 + 1084*c*q^11*z^4 - 108*q^12*z^4 - 464*b*c*q^9*z^5 + 724*c^2*q^9*z^5 - 44*b*q^10*z^5 - 154*c*q^10*z^5 + 8*q^11*z^5 + 220*b*c^2*q^7*z^6 - 122*b*c*q^8*z^6 - 188*c^2*q^8*z^6 + 293*b*q^9*z^6 - 226*c*q^9*z^6 - 24*q^10*z^6 + 70*b*c^2*q^6*z^7 + 303*b*c*q^7*z^7 - 620*c^2*q^7*z^7 + 96*b*q^8*z^7 - 16*c*q^8*z^7 - 24*q^9*z^7 + 516*b*c^2*q^5*z^8 - 154*b*c*q^6*z^8 + 306*c^2*q^6*z^8 + 27*b*q^7*z^8 - 70*c*q^7*z^8 + 339*b*c^2*q^4*z^9 + 89*b*c*q^5*z^9 + 60*c^2*q^5*z^9 + 17*b*c^2*q^3*z^10 + 64*q^13*z^2 + 144*c*q^11*z^3 + 56*q^12*z^3 - 64*b*c*q^9*z^4 - 128*c^2*q^9*z^4 + 144*b*q^10*z^4 + 432*c*q^10*z^4 - 408*q^11*z^4 + 168*b*c*q^8*z^5 - 144*c^2*q^8*z^5 - 8*b*q^9*z^5 - 324*c*q^9*z^5 - 88*q^10*z^5 + 288*b*c*q^7*z^6 - 52*c^2*q^7*z^6 + 76*b*q^8*z^6 - 38*c*q^8*z^6 + 96*q^9*z^6 + 244*b*c^2*q^5*z^7 + 656*b*c*q^6*z^7 - 542*c^2*q^6*z^7 - 120*b*q^7*z^7 + 414*c*q^7*z^7 - 40*q^8*z^7 - 306*b*c^2*q^4*z^8 - 378*b*c*q^5*z^8 - 384*c^2*q^5*z^8 - 12*b*q^6*z^8 - 16*c*q^6*z^8 + 86*b*c^2*q^3*z^9 - 158*b*c*q^4*z^9 + 88*c^2*q^4*z^9 + 32*b*c^2*q^2*z^10 - 32*q^11*z^3 + 192*b*q^9*z^4 - 80*c*q^9*z^4 - 192*q^10*z^4 + 320*b*c*q^7*z^5 - 352*c^2*q^7*z^5 - 448*c*q^8*z^5 - 24*q^9*z^5 - 64*b*c^2*q^5*z^6 + 320*b*c*q^6*z^6 + 128*c^2*q^6*z^6 - 220*b*q^7*z^6 - 200*c*q^7*z^6 + 184*q^8*z^6 - 104*b*c^2*q^4*z^7 - 444*b*c*q^5*z^7 + 792*c^2*q^5*z^7 - 64*b*q^6*z^7 + 192*c*q^6*z^7 - 16*q^7*z^7 - 640*b*c^2*q^3*z^8 + 392*b*c*q^4*z^8 - 416*c^2*q^4*z^8 - 4*b*q^5*z^8 + 24*c*q^5*z^8 - 388*b*c^2*q^2*z^9 + 4*b*c*q^3*z^9 - 208*c^2*q^3*z^9 - 12*b*c^2*q*z^10 - 192*c*q^7*z^5 + 16*q^8*z^5 + 64*b*c*q^5*z^6 + 112*c^2*q^5*z^6 - 80*b*q^6*z^6 - 232*c*q^6*z^6 + 80*q^7*z^6 - 128*b*c^2*q^3*z^7 - 240*b*c*q^4*z^7 + 472*c^2*q^4*z^7 + 64*b*q^5*z^7 - 168*c*q^5*z^7 + 104*b*c^2*q^2*z^8 + 184*b*c*q^3*z^8 + 656*c^2*q^3*z^8 + 16*b*q^4*z^8 + 8*b*c^2*q*z^9 + 88*b*c*q^2*z^9 - 32*c^2*q^2*z^9 - 16*b*c^2*z^10 - 32*c*q^5*z^6 + 256*b*c*q^3*z^7 - 192*c^2*q^3*z^7 - 64*c*q^4*z^7 + 224*b*c^2*q*z^8 - 224*b*c*q^2*z^8 + 96*c^2*q^2*z^8 + 160*b*c^2*z^9 - 32*b*c*q*z^9 + 128*c^2*q*z^9 - 384*c^2*q*z^8)/(4*b*q^19*z^2 + 10*b*q^18*z^3 + 2*b*c*q^16*z^4 + 8*b*q^17*z^4 + 3*b*c*q^15*z^5 + 2*b*q^16*z^5 + b*c*q^14*z^6 - 16*q^20*z + 12*b*q^18*z^2 - 16*q^19*z^2 + 12*b*q^17*z^3 - 8*c*q^17*z^3 + 4*q^18*z^3 + 16*b*c*q^15*z^4 + 4*q^17*z^4 + 2*c*q^15*z^5 - b*c^2*q^12*z^6 - 10*b*c*q^13*z^6 - 14*b*c^2*q^11*z^7 + b*c*q^12*z^7 - 2*b*c^2*q^10*z^8 - b*c*q^11*z^8 - b*c^2*q^9*z^9 + 16*q^20 - 64*q^19*z + 24*b*q^17*z^2 + 8*c*q^17*z^2 - 68*q^18*z^2 - 22*b*q^16*z^3 - 40*c*q^16*z^3 + 56*q^17*z^3 - 26*b*c*q^14*z^4 - 66*b*q^15*z^4 + 26*c*q^15*z^4 + 40*q^16*z^4 - 85*b*c*q^13*z^5 + 16*c^2*q^13*z^5 - 15*b*q^14*z^5 + 26*c*q^14*z^5 - 4*q^15*z^5 + 3*b*c^2*q^11*z^6 - 23*b*c*q^12*z^6 + 18*c^2*q^12*z^6 - 2*b*q^13*z^6 - 22*c*q^13*z^6 - 13*b*c^2*q^10*z^7 + 3*b*c*q^11*z^7 - 12*c^2*q^11*z^7 - 7*b*q^12*z^7 - 4*c*q^12*z^7 + 13*b*c^2*q^9*z^8 - 6*b*c*q^10*z^8 - 4*c^2*q^10*z^8 - 8*b*c^2*q^8*z^9 - b*c*q^9*z^9 - b*c^2*q^7*z^10 + 80*q^19 - 64*q^18*z + 32*b*q^16*z^2 + 40*c*q^16*z^2 - 108*q^17*z^2 + 20*b*q^15*z^3 + 20*c*q^15*z^3 + 160*q^16*z^3 - 160*b*c*q^13*z^4 - 16*c^2*q^13*z^4 - 10*b*q^14*z^4 + 126*c*q^14*z^4 + 80*q^15*z^4 - 152*b*c*q^12*z^5 + 6*c^2*q^12*z^5 + 13*b*q^13*z^5 + 70*c*q^13*z^5 - 52*q^14*z^5 + 12*b*c^2*q^10*z^6 + 68*b*c*q^11*z^6 + 56*c^2*q^11*z^6 + 17*b*q^12*z^6 - 92*c*q^12*z^6 - 8*q^13*z^6 + 155*b*c^2*q^9*z^7 - b*c*q^10*z^7 - 28*c^2*q^10*z^7 + 11*b*q^11*z^7 - 22*c*q^11*z^7 + 17*b*c^2*q^8*z^8 + 9*b*c*q^9*z^8 - 8*c^2*q^9*z^8 + 5*b*q^10*z^8 - 4*c*q^10*z^8 + 46*b*c^2*q^7*z^9 + 14*b*c*q^8*z^9 - 4*c^2*q^8*z^9 + 4*b*c^2*q^6*z^10 + 128*q^18 - 16*q^17*z - 64*b*q^15*z^2 - 48*c*q^15*z^2 - 136*q^16*z^2 - 40*b*q^14*z^3 + 264*c*q^14*z^3 + 100*q^15*z^3 + 48*b*c*q^12*z^4 - 24*c^2*q^12*z^4 + 148*b*q^13*z^4 + 160*c*q^13*z^4 - 20*q^14*z^4 + 220*b*c*q^11*z^5 - 140*c^2*q^11*z^5 + 76*b*q^12*z^5 - 136*c*q^12*z^5 - 136*q^13*z^5 - 24*b*c^2*q^9*z^6 + 142*b*c*q^10*z^6 - 120*c^2*q^10*z^6 + b*q^11*z^6 - 70*c*q^11*z^6 - 16*q^12*z^6 + 178*b*c^2*q^8*z^7 + 15*b*c*q^9*z^7 + 44*c^2*q^9*z^7 + 44*b*q^10*z^7 + 34*c*q^10*z^7 + 8*q^11*z^7 - 128*b*c^2*q^7*z^8 + 54*b*c*q^8*z^8 - 6*c^2*q^8*z^8 - 5*b*q^9*z^8 + 18*c*q^9*z^8 + 51*b*c^2*q^6*z^9 - 27*b*c*q^7*z^9 + 12*c^2*q^7*z^9 + 9*b*c^2*q^5*z^10 + 64*q^17 - 64*q^16*z - 64*b*q^14*z^2 - 416*c*q^14*z^2 - 112*q^15*z^2 - 144*b*q^13*z^3 + 240*c*q^13*z^3 - 24*q^14*z^3 + 320*b*c*q^11*z^4 + 96*c^2*q^11*z^4 + 24*b*q^12*z^4 + 136*c*q^12*z^4 - 64*q^13*z^4 + 424*b*c*q^10*z^5 - 8*c^2*q^10*z^5 + 24*b*q^11*z^5 - 660*c*q^11*z^5 - 16*q^12*z^5 - 48*b*c^2*q^8*z^6 - 100*b*c*q^9*z^6 - 484*c^2*q^9*z^6 - 140*b*q^10*z^6 + 10*c*q^10*z^6 + 32*q^11*z^6 - 408*b*c^2*q^7*z^7 - 60*b*c*q^8*z^7 + 186*c^2*q^8*z^7 - 96*b*q^9*z^7 + 182*c*q^9*z^7 + 24*q^10*z^7 - 42*b*c^2*q^6*z^8 + 2*b*c*q^7*z^8 + 132*c^2*q^7*z^8 - 36*b*q^8*z^8 + 56*c*q^8*z^8 - 354*b*c^2*q^5*z^9 - 82*b*c*q^6*z^9 - 8*c^2*q^6*z^9 - 36*b*c^2*q^4*z^10 - 64*q^15*z + 128*b*q^13*z^2 - 448*c*q^13*z^2 + 96*q^14*z^2 + 128*b*q^12*z^3 + 96*c*q^12*z^3 + 80*q^13*z^3 - 160*b*c*q^10*z^4 + 160*c^2*q^10*z^4 - 240*b*q^11*z^4 + 496*c*q^11*z^4 + 64*q^12*z^4 - 288*b*c*q^9*z^5 + 448*c^2*q^9*z^5 - 80*b*q^10*z^5 - 424*c*q^10*z^5 + 216*q^11*z^5 + 48*b*c^2*q^7*z^6 - 328*b*c*q^8*z^6 - 176*c^2*q^8*z^6 + 88*b*q^9*z^6 - 152*c*q^9*z^6 + 56*q^10*z^6 - 352*b*c^2*q^6*z^7 - 256*b*c*q^7*z^7 + 16*c^2*q^7*z^7 - 32*b*q^8*z^7 + 24*c*q^8*z^7 - 16*q^9*z^7 + 408*b*c^2*q^5*z^8 - 120*b*c*q^6*z^8 + 504*c^2*q^6*z^8 + 40*b*q^7*z^8 - 96*c*q^7*z^8 + 256*b*c*q^5*z^9 - 64*c^2*q^5*z^9 - 24*b*c^2*q^3*z^10 + 128*q^13*z^2 + 256*c*q^11*z^3 - 32*q^12*z^3 - 256*b*c*q^9*z^4 - 192*b*q^10*z^4 + 384*c*q^10*z^4 - 128*q^11*z^4 - 288*b*c*q^8*z^5 - 48*b*q^9*z^5 + 272*c*q^9*z^5 + 112*q^10*z^5 + 64*b*c^2*q^6*z^6 + 80*b*c*q^7*z^6 + 288*c^2*q^7*z^6 + 304*b*q^8*z^6 + 144*c*q^8*z^6 - 16*q^9*z^6 + 496*b*c^2*q^5*z^7 + 192*b*c*q^6*z^7 - 560*c^2*q^6*z^7 + 208*b*q^7*z^7 - 96*q^8*z^7 + 32*b*c^2*q^4*z^8 - 128*b*c*q^5*z^8 - 64*c^2*q^5*z^8 + 48*b*q^6*z^8 - 160*c*q^6*z^8 + 880*b*c^2*q^3*z^9 - 16*b*c*q^4*z^9 + 256*c^2*q^4*z^9 + 96*b*c^2*q^2*z^10 - 128*q^11*z^3 + 256*b*q^9*z^4 - 320*c*q^9*z^4 - 192*q^10*z^4 + 256*b*c*q^7*z^5 - 448*c^2*q^7*z^5 + 64*b*q^8*z^5 - 224*c*q^8*z^5 + 32*q^9*z^5 + 512*b*c*q^6*z^6 + 64*c^2*q^6*z^6 - 240*b*q^7*z^6 + 480*c*q^7*z^6 + 32*q^8*z^6 + 160*b*c^2*q^4*z^7 + 272*b*c*q^5*z^7 - 64*c^2*q^5*z^7 - 128*b*q^6*z^7 + 384*c*q^6*z^7 - 64*q^7*z^7 - 448*b*c^2*q^3*z^8 + 32*b*c*q^4*z^8 - 1056*c^2*q^4*z^8 - 80*b*q^5*z^8 + 96*c*q^5*z^8 - 400*b*c^2*q^2*z^9 - 496*b*c*q^3*z^9 - 64*c^2*q^3*z^9 + 16*b*c^2*q*z^10 - 384*c*q^7*z^5 + 64*q^8*z^5 + 192*c^2*q^5*z^6 - 64*b*q^6*z^6 - 224*c*q^6*z^6 + 64*q^7*z^6 - 256*b*c^2*q^3*z^7 - 512*b*c*q^4*z^7 + 800*c^2*q^4*z^7 + 32*c*q^5*z^7 - 32*b*c^2*q^2*z^8 + 160*b*c*q^3*z^8 + 320*c^2*q^3*z^8 + 64*b*q^4*z^8 - 544*b*c^2*q*z^9 + 480*b*c*q^2*z^9 - 640*c^2*q^2*z^9 - 64*b*c^2*z^10 - 128*c*q^5*z^6 + 256*b*c*q^3*z^7 - 256*c^2*q^3*z^7 + 128*b*c^2*q*z^8 - 128*b*c*q^2*z^8 + 640*c^2*q^2*z^8 + 384*b*c^2*z^9 - 128*b*c*q*z^9 + 512*c^2*q*z^9 - 512*c^2*q*z^8) - (q + 1)^2/(q + 2)^2"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_k(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For values of q less then qmin, the above derivation is not valid:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qmin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1715*z^9*b*c^2 - 228438*z^8*b*c^2 + 95256*z^8*b*c - 115836*z^8*c^2 + 5815908*z^7*b*c^2 - 14193144*z^7*b*c - 6403320*z^7*c^2 - 92684088*z^6*b*c^2 + 4381776*z^7*b - 825552*z^7*c + 463325184*z^6*b*c - 125928432*z^6*c^2 - 372641472*z^6*b - 315487872*z^6*c + 1978657632*z^5*b*c + 61725888*z^5*c^2 + 96018048*z^6 + 4423688640*z^5*b - 13641421248*z^5*c - 8518172544*z^4*b*c + 8086091328*z^4*c^2 - 2592487296*z^5 + 238015024128*z^4*b - 2962842624*z^4*c - 171104161536*z^4 + 2626559986176*z^3*b + 422205073920*z^3*c + 4479818047488*z^3 + 13119467139072*z^2*b + 319987003392*z^2*c + 22399090237440*z^2 - 362865261846528*z - 725730523693056)/(560*z^10*b*c^2 + 84672*z^9*b*c^2 - 30720*z^9*b*c + 30720*z^9*c^2 - 30912*z^8*b*c^2 + 4298112*z^8*b*c + 2139648*z^8*c^2 + 32272128*z^7*b*c^2 - 1596672*z^8*b - 24952320*z^7*b*c + 41499648*z^7*c^2 + 5225472*z^6*b*c^2 + 74649600*z^7*b + 99532800*z^7*c + 551287296*z^6*b*c - 368395776*z^6*c^2 - 31352832*z^7 - 32099328*z^6*b + 4012167168*z^6*c - 559872000*z^5*b*c - 1368327168*z^5*c^2 + 971937792*z^6 - 37542776832*z^5*b - 26040766464*z^5*c - 72236924928*z^4*b*c + 1693052928*z^4*c^2 + 60009320448*z^5 - 824113668096*z^4*b - 192846790656*z^4*c - 1686280716288*z^4 - 9072828776448*z^3*b + 1677573586944*z^3*c - 14465444216832*z^3 - 32181550055424*z^2*b - 1462797729792*z^2*c + 147742570708992*z^2 + 816241133223936*z - 947892928905216)"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_k(6)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(375*z^8*b*c^2 - 300*z^8*b*c + 300*z^8*c^2 - 5000*z^7*b*c^2 + 16800*z^7*b*c + 4700*z^7*c^2 + 64000*z^6*b*c^2 - 6400*z^7*b - 5600*z^7*c - 192000*z^6*b*c + 168000*z^6*c^2 + 204800*z^6*b + 171200*z^6*c - 384000*z^5*b*c - 96000*z^5*c^2 - 128000*z^6 - 614400*z^5*b + 9830400*z^5*c + 8601600*z^4*b*c - 3481600*z^4*c^2 + 1536000*z^5 - 40960000*z^4*b - 2048000*z^4*c + 67584000*z^4 - 308019200*z^3*b - 158924800*z^3*c - 786432000*z^3 - 1363148800*z^2*b - 78643200*z^2*c - 3145728000*z^2 + 25165824000*z + 33554432000)/(-135*z^9*b*c^2 + 108*z^9*b*c - 108*z^9*c^2 + 540*z^8*b*c^2 - 5040*z^8*b*c - 2700*z^8*c^2 - 27000*z^7*b*c^2 + 2304*z^8*b + 2016*z^8*c + 24480*z^7*b*c - 56520*z^7*c^2 - 48384*z^7*b - 71136*z^7*c - 389376*z^6*b*c + 271296*z^6*c^2 + 46080*z^7 + 46080*z^6*b - 3248640*z^6*c - 3667968*z^5*b*c + 672768*z^5*c^2 - 599040*z^6 + 6561792*z^5*b + 8183808*z^5*c + 9732096*z^4*b*c - 884736*z^4*c^2 - 25989120*z^5 + 71368704*z^4*b + 75350016*z^4*c + 309657600*z^4 + 783286272*z^3*b - 193462272*z^3*c + 1981808640*z^3 + 2340421632*z^2*b + 113246208*z^2*c - 11324620800*z^2 - 39258685440*z + 48318382080)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_k(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(27*z^5*c + 27*z^4*b*c - 18*z^4*b - 9*z^4*c + 108*z^4 - 36*z^3*b - 126*z^3*c - 324*z^3 - 288*z^2*b - 36*z^2*c - 1080*z^2 + 2592*z + 1728)/(-12*z^6*c - 12*z^5*b*c + 8*z^5*b + 4*z^5*c - 48*z^5 - 16*z^4*b + 88*z^4*c + 144*z^4 + 64*z^3*b - 16*z^3*c + 672*z^3 + 256*z^2*b - 64*z^2*c - 1536*z^2 - 2304*z + 3072)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "G_k(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "assert G_k(q).subs(q=2) == G_k(2)\n",
    "assert G_k(q).subs(q=4) == G_k(4)\n",
    "assert G_k(q).subs(q=6) == G_k(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we decompose the numerator and the denominator like in Theorem 5:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def decomposition(q1):\n",
    "    R_num = G_k(q1).numerator()\n",
    "    S_denom = G_k(q1).denominator()\n",
    "    RQK.<q, z, b, c> = QQ[]\n",
    "    RQ.<q, z> = QQ[]\n",
    "    r = dict(((i, j), RQ(RQK(R_num).coefficient({b: i, c: j}))) for i in range(4) for j in range(4))\n",
    "    s = dict(((i, j), RQ(RQK(S_denom).coefficient({b: i, c: j}))) for i in range(4) for j in range(4))\n",
    "    assert add([b^i * c^j * r[i, j] for i in range(4) for j in range(4)]) == R_num\n",
    "    assert add([b^i * c^j * s[i, j] for i in range(4) for j in range(4)]) == S_denom\n",
    "    s0 = s[0, 0] / (1-z)\n",
    "    r0 = r[0, 0]\n",
    "    s1 = s[1, 0]\n",
    "    s2 = sum([b^i*c^(j-1) *s[i, j] for i in range(4) for j in range(1, 4)])\n",
    "    assert s2 in RQK\n",
    "    assert S_denom == (s0*(1-z) + b*s1 + c*s2)\n",
    "    r1 = sum([b^(i-1)*c^j *r[i, j] for i in range(1, 4) for j in range(4)])\n",
    "    assert r1 in RQK\n",
    "    return s0, r0, s1\n",
    "s0, r0, s1 = decomposition(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Checking the condition on the zeros of $s_0$. All solutions should have an absolute value greater than 1."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-4) * (q + 1) * (q + z) * (q + 2)^2 * q^7 * (-q^2 + z) * (4*q^7 - q^5*z^2 - 6*q^4*z^2 + 8*q^3*z^2 + 2*q*z^4 - 4*z^4)"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "s0.factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[{x: 1/4*(q^5 + 6*q^4 - sqrt(q^4 + 12*q^3 - 12*q^2 - 32*q + 64)*q^3 - 8*q^3)/(q - 2)},\n",
       " {x: 1/4*(q^5 + 6*q^4 + sqrt(q^4 + 12*q^3 - 12*q^2 - 32*q + 64)*q^3 - 8*q^3)/(q - 2)}]"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve((s0.factor()[-1][0]).subs(z=sqrt(x))==0, x, solution_dict=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This leads to the following inequality, which is always satisfied for $q\\geq 2$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([[q >= -7.135285913528591]], [[q <= 0.8231527093596059], [q >= 2]])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(-4*(q-2)+q^5+6*q^4-8*q^3>=0, q), solve((q^4 + 12*q^3 - 12*q^2 - 32*q + 64)*q^6<=(-4*(q-2)+q^5+6*q^4-8*q^3)^2, q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-2.82842712474619, -2.00000000000000, 2.82842712474619, 4.00000000000000]"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RZ_single = QQ[z]\n",
    "RZ_single(s0.subs(q=2, z=RZ_single(z))).complex_roots()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Checking $r_0(1)\\neq 0$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-2.00000000000000,\n",
       " -1.00000000000000,\n",
       " 0.000000000000000,\n",
       " 0.823152766524283,\n",
       " 1.00000000000000]"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ_single = QQ[q]\n",
    "RQ_single(r0.subs(z=1)).real_roots()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(1/4) * q^-3 * (q + 1)^-2 * (q - 1) * (4*q^7 - q^5 - 6*q^4 + 8*q^3 + 2*q - 4)^-1 * (4*q^10 + 10*q^9 + 18*q^8 - 4*q^7 - 10*q^6 + 7*q^5 + 44*q^4 - 29*q^3 - 8*q^2 - 20*q + 16)"
      ]
     },
     "execution_count": 28,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "delta = (s1/s0).subs(z=1)\n",
    "rho = 1\n",
    "delta.factor()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Checking $\\delta>0$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.674174884208947, 0.722670076055868, 1.00000000000000]"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ_single(delta.numerator()).real_roots()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-1.00000000000000, 0.000000000000000, 0.823152766524283]"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ_single(delta.denominator()).real_roots()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/analysis-carries-standard-q-d.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Standard addition of (q,d)-expansions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "load('common_computations-standard-addition.sage')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "d"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('d')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "By Lemma 12, we obtain:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "set_D(q) = 1/2 * (q+1-d) * (q-d) - 3/2 * (-d) * (1-d)\n",
    "set_Dp(q) = set_D(q) + (q+d-1) - (-d+1)\n",
    "set_Dm(q) = set_D(q) + (-d) - (q+d)\n",
    "set_L(q) = -d * (1-d)/2\n",
    "set_Lp(q) = set_L(q) + (-d+1)\n",
    "set_Lm(q) = set_L(q) - (-d)\n",
    "set_H(q) = (2*q-1) * q - (q-1) * q - (q-d) * (q-d+1)/2 - d * (1-d)\n",
    "set_Hp(q) = set_H(q) - (q+d-1)\n",
    "set_Hm(q) = set_H(q) + (q+d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "For performance reasons, we compute the determinant in a multivariate polynomial ring"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(d - 1)*(d - 2)*y\n",
      "-2*d^2 - 2*d*q + q^2 + 6*d + 3*q - 4\n",
      "(d + q - 1)*(d + q - 2)*x\n",
      "(d - 1)*d*y\n",
      "-2*d^2 - 2*d*q + q^2 + 2*d + q\n",
      "(d + q)*(d + q - 1)*x\n",
      "(d + 1)*d*y\n",
      "-2*d^2 - 2*d*q + q^2 - 2*d - q\n",
      "(d + q + 1)*(d + q)*x\n"
     ]
    }
   ],
   "source": [
    "k=2\n",
    "RQ.<y,q,x,z,d> = QQ[]\n",
    "RQM = MatrixSpace(RQ, 3)\n",
    "A = matrix([[set_Lp(q)*y, set_Dp(q), set_Hp(q)*x], [set_L(q)*y, set_D(q), set_H(q)*x], \n",
    "            [set_Lm(q)*y, set_Dm(q), set_Hm(q)*x]])/q^2\n",
    "for i in range(A.nrows()):\n",
    "    for j in range(A.ncols()):\n",
    "        print factor((A*2*q^2)[i, j])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': (1/4*q^4*d^2 + 1/2*q^3*d^3 + 1/4*q^2*d^4 - 1/4*q^4*d + 1/4*q^3*d^2 + 3/2*q^2*d^3 + q*d^4 + 3/4*q^3*d - q^2*d^2 - 3/2*q*d^3 + 1/4*d^4 - 3/4*q^2*d + 1/4*q*d^2 - 1/2*d^3 + 1/4*q*d + 1/4*d^2)/(-q^6 + 4*q^5 - 5*q^4 + 5*q^2 - 4*q + 1),\n",
       " 'expectation_x': (-1/2*q^2 - q*d - 1/2*d^2 + q + d - 1/2)/(-q^2 + 2*q - 1),\n",
       " 'expectation_y': (-1/2*d^2)/(-q^2 + 2*q - 1),\n",
       " 'variance_x': (-1/4*q^6 + q^4*d^2 + q^3*d^3 + 1/4*q^2*d^4 + 1/2*q^5 - 1/2*q^4*d - 1/2*q^3*d^2 + 3/2*q^2*d^3 + q*d^4 + 1/4*q^4 + 3/2*q^3*d - q^2*d^2 - 3/2*q*d^3 + 1/4*d^4 - q^3 - 3/2*q^2*d - 1/2*q*d^2 - d^3 + 1/4*q^2 + 1/2*q*d + d^2 + 1/2*q - 1/4)/(-q^6 + 4*q^5 - 5*q^4 + 5*q^2 - 4*q + 1),\n",
       " 'variance_y': (-1/2*q^4*d^2 + 1/4*q^2*d^4 + q^3*d^2 + 3/2*q^2*d^3 + q*d^4 - q^2*d^2 - 3/2*q*d^3 + 1/4*d^4 + q*d^2 - 1/2*d^2)/(-q^6 + 4*q^5 - 5*q^4 + 5*q^2 - 4*q + 1)}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sysM = identity_matrix(ZZ,A.ncols()) - z*A\n",
    "# in order to have a determinant in polynomials instead of rational functions, we multiply with the\n",
    "# common denominator q^k\n",
    "MQ = RQM(sysM * q^k)\n",
    "det_MQ = MQ.determinant() / q^(k*A.ncols())\n",
    "results = expectation_variance(det_MQ)\n",
    "results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((1/2) * (q - 1)^-2 * (q + d - 1)^2, (1/2) * (q - 1)^-2 * d^2)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(results['expectation_x'].factor(), results['expectation_y'].factor())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((-1/4) * (q - 1)^-5 * (q + 1)^-1 * (q + d - 1)^2 * (-q^4 + 2*q^3*d + q^2*d^2 + 4*q*d^2 + 2*q^2 + d^2 - 2*d - 1),\n",
       " (-1/4) * (q - 1)^-5 * (q + 1)^-1 * d^2 * (-2*q^4 + q^2*d^2 + 4*q^3 + 6*q^2*d + 4*q*d^2 - 4*q^2 - 6*q*d + d^2 + 4*q - 2),\n",
       " (-1/4) * (q - 1)^-5 * (q + 1)^-1 * d * (q + d - 1) * (q^3*d + q^2*d^2 - q^3 + 3*q^2*d + 4*q*d^2 + 2*q^2 - 3*q*d + d^2 - q - d))"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(results['variance_x'].factor(), results['variance_y'].factor(), results['covariance'].factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Checking that the variance is nonzero is only necessary for one variance by symmetry. We require $-q+1\\leq d\\leq 0$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[d == -(q^3 + sqrt(2*q^4 + 8*q^3 + 13*q^2 + 8*q + 2)*(q - 1) - 1)/(q^2 + 4*q + 1), d == -(q^3 - sqrt(2*q^4 + 8*q^3 + 13*q^2 + 8*q + 2)*(q - 1) - 1)/(q^2 + 4*q + 1)]"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(SR(results['variance_x'].factor()[-1][0]) == 0, SR(d))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "But this has no solution for $q\\geq 2$:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[q >= -sqrt(3) - 2, q <= sqrt(3) - 2], [q == 1]]"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(SR(2*q^4 + 8*q^3 + 13*q^2 + 8*q + 2)*(q - 1)^2<=(q^3-1)^2,q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([[q >= 0, q <= 1]], [[q >= -sqrt(3) - 2, q <= sqrt(3) - 2], [q == 1]])"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(solve(SR((-q+1)*(q^2+4*q+1)+q^3-1)>=0,q),\n",
    " solve(SR((-q+1)*(q^2+4*q+1)+q^3-1)^2>=SR((2*q^4 + 8*q^3 + 13*q^2 + 8*q + 2)*(q-1)^2),q))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Determinant of the variance-covariance matrix, which is non-zero for all q and -q+1<d<0:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-1/16) * (q - 1)^-8 * (q + 1)^-2 * d^2 * (q + d - 1)^2 * (-2*q^6 + 4*q^5*d + 4*q^4*d^2 + 4*q^4*d + 8*q^3*d^2 + 3*q^4 + 4*q^3*d + 12*q^2*d^2 - 2*q^3 - 4*q^2*d + 8*q*d^2 + 3*q^2 - 4*q*d + 4*d^2 - 4*d - 2)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "det_var_covar = (results['variance_x']*results['variance_y'] - results['covariance']^2).factor()\n",
    "det_var_covar"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[d == -1/2*(q^3 + sqrt(3*q^2 + 3)*(q^2 - 1) - 1)/(q^2 + q + 1), d == -1/2*(q^3 - sqrt(3*q^2 + 3)*(q^2 - 1) - 1)/(q^2 + q + 1)]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(SR(det_var_covar[-1][0]) == 0, SR(d))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[[q >= -1.599581261449882, q <= -0.6251635819779398], [q == 1]]"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(SR((3*q^2 + 3)*(q^2 - 1)^2)<=(q^3-1)^2, q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([[q >= 1]], [[q >= -1.599581261449882, q <= -0.6251635819779398], [q == 1]])"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(solve(SR(2*(q-1)*(q^2+q+1)-q^3+1)>=0, q),\n",
    " solve(SR(2*(q-1)*(q^2+q+1)-q^3+1)^2>=(3*q^2 + 3)*(q^2 - 1)^2, q))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "k=10\n",
    "with open('table-var-standard-q-d', 'w') as f:\n",
    "    f.write(\"d varx vary covar\\n\")\n",
    "    for d1 in range(-k+1, 1):\n",
    "        f.write(\"%d %10f %10f %10f\\n\" %(d1, results['variance_x'].subs(q=k, d=d1), results['variance_y'].subs(q=k, d=d1), results['covariance'].subs(q=k, d=d1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/analysis-carries-standard-ssde-without-dependencies.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Standard addition of SSDE without dependencies between the digits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "load('common_computations-standard-addition.sage', 'common_computations-ssde.sage')\n",
    "var('q')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "First, we define the sets which are used to combine certain transitions:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-q,\n",
       " -H,\n",
       " -1/2*q - 1,\n",
       " -1/2*q,\n",
       " -1/2*q + 1,\n",
       " -L,\n",
       " 0,\n",
       " L,\n",
       " 1/2*q - 1,\n",
       " 1/2*q,\n",
       " 1/2*q + 1,\n",
       " H,\n",
       " q]"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "digits_labels(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we can construct the transducer to perform the addition:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def transformation(state, d, q):\n",
    "    digit = digits(q)[d]\n",
    "    if state == 'q/2':\n",
    "        if digit == digits(q)[q]:\n",
    "            new_carry = 1\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(digit.min-q/2):\n",
    "            new_carry = 1\n",
    "            old_carry = 1\n",
    "        elif greaterequal0(digit.min) and greater0(q/2-digit.max):\n",
    "            new_carry = 0\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(digit.min+q/2) and greater0(-digit.max):\n",
    "            new_carry = 0\n",
    "            old_carry = 1\n",
    "        else:\n",
    "            new_carry = -1\n",
    "            old_carry = 0\n",
    "        new_state = new_carry\n",
    "        carry = [new_carry, old_carry]\n",
    "    elif state == '-q/2':\n",
    "        if digit == digits(q)[-q]:\n",
    "            new_carry = -1\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(-digit.max-q/2):\n",
    "            new_carry = -1\n",
    "            old_carry = -1\n",
    "        elif greaterequal0(-digit.max) and greater0(digit.min+q/2):\n",
    "            new_carry = 0\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(-digit.max+q/2) and greater0(digit.min):\n",
    "            new_carry = 0\n",
    "            old_carry = -1\n",
    "        else:\n",
    "            new_carry = 1\n",
    "            old_carry = 0\n",
    "        new_state = new_carry\n",
    "        carry = [new_carry, old_carry]\n",
    "    else:\n",
    "        current = digit + state\n",
    "        if current == digits(q)[q/2]:\n",
    "            carry = None\n",
    "            return ('q/2', carry)\n",
    "        elif current == digits(q)[-q/2]:\n",
    "            carry = None\n",
    "            return ('-q/2', carry)\n",
    "        elif greater0(-q/2-current.max):\n",
    "            carry = -1\n",
    "        elif greater0(current.min-q/2):\n",
    "            carry = 1\n",
    "        else:\n",
    "            carry = 0\n",
    "        new_state = carry\n",
    "    if carry is None:\n",
    "        raise LookupError\n",
    "    return (new_state, carry)\n",
    "@cached_function\n",
    "def Addition(q):\n",
    "    def transformation_q(x, y):\n",
    "        return transformation(x, y, q)\n",
    "    return Transducer(transformation_q, \n",
    "    input_alphabet=digits_labels(q),\n",
    "    initial_states=[0], final_states=[0])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we construct the weighted automaton recognizing the digitwise sum of two SSDE:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "DigitwiseSumFull = Transducer(initial_states=[(0, 0)], final_states=[(0, 0)],\n",
    "    on_duplicate_transition=duplicate_transition_add_input)\n",
    "def DigitwiseSumTransitionFunction((type_x_old, type_y_old), (type_x_new, type_y_new)):\n",
    "    result = []\n",
    "    for digit_label in digits_labels(q):\n",
    "        digit = digits(q)[digit_label]\n",
    "        probability = N(-q/2, -q/2, -q/2, -q/2, digit.min, digit.max) * (1/2/(q+1)) * (1/2/(q+1)) + \\\n",
    "                      N(-q/2, -q/2, -q/2+1, -1, digit.min, digit.max) * (1/2/(q+1)) * (1/q) * 2 + \\\n",
    "                      N(-q/2, -q/2, 0, 0, digit.min, digit.max) * (1/2/(q+1)) * ((q+2)/(q*(q+1))) * 2 + \\\n",
    "                      N(-q/2, -q/2, 1, q/2-1, digit.min, digit.max) * (1/2/(q+1)) * (1/q) * 2 + \\\n",
    "                      N(-q/2, -q/2, q/2, q/2, digit.min, digit.max) * (1/2/(q+1)) * (1/2/(q+1)) * 2 + \\\n",
    "                      N(-q/2+1, -1, -q/2+1, -1, digit.min, digit.max) * (1/q) * (1/q) + \\\n",
    "                      N(-q/2+1, -1, 0, 0, digit.min, digit.max) * (1/q) * ((q+2)/(q*(q+1))) * 2 + \\\n",
    "                      N(-q/2+1, -1, 1, q/2-1, digit.min, digit.max) * (1/q) * (1/q) * 2 + \\\n",
    "                      N(-q/2+1, -1, q/2, q/2, digit.min, digit.max) * (1/q) * (1/2/(q+1)) * 2 + \\\n",
    "                      N(0, 0, 0, 0, digit.min, digit.max) * ((q+2)/(q*(q+1))) * ((q+2)/(q*(q+1))) + \\\n",
    "                      N(0, 0, 1, q/2-1, digit.min, digit.max) * ((q+2)/(q*(q+1))) * (1/q) * 2 + \\\n",
    "                      N(0, 0, q/2, q/2, digit.min, digit.max) * ((q+2)/(q*(q+1))) * (1/2/(q+1)) * 2 + \\\n",
    "                      N(1, q/2-1, 1, q/2-1, digit.min, digit.max) * (1/q)*(1/q) + \\\n",
    "                      N(1, q/2-1, q/2, q/2, digit.min, digit.max) * (1/q)*(1/2/(q+1)) * 2 + \\\n",
    "                      N(q/2, q/2, q/2, q/2, digit.min, digit.max) * (1/2/(q+1)) * (1/2/(q+1))                        \n",
    "        if probability != 0:\n",
    "            result.append((probability.factor(), digit.symbol))\n",
    "    return result\n",
    "DigitwiseSumFull.add_transitions_from_function(DigitwiseSumTransitionFunction)\n",
    "assert DigitwiseSumFull.is_Markov_chain()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Transducer with 1 state"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DigitwiseSum = DigitwiseSumFull.markov_chain_simplification()\n",
    "DigitwiseSum"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qmin"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Combining the these two finite state machine gives the weighted automaton S_SSDE:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "sage.combinat.finite_state_machine.FSMOldProcessOutput = False\n",
    "S_SSDE = (Addition(q))(DigitwiseSum)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we construct the adjacency matrix and compute its determinant. For a better performance, we switch from the symbolic ring to a multivariate polynomial ring."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': (1/64*q^38 + 1/2*q^37 + 411/64*q^36 + 1513/32*q^35 + 1835/8*q^34 + 25089/32*q^33 + 124465/64*q^32 + 111763/32*q^31 + 274257/64*q^30 + 42351/16*q^29 - 16953/8*q^28 - 275315/32*q^27 - 925415/64*q^26 - 38933/2*q^25 - 1744907/64*q^24 - 162729/4*q^23 - 3062951/64*q^22 - 204919/16*q^21 + 6169975/64*q^20 + 1925395/8*q^19 + 18578201/64*q^18 + 4479799/32*q^17 - 2141123/16*q^16 - 9572073/32*q^15 - 13221653/64*q^14 + 158003/4*q^13 + 3176427/16*q^12 + 1194123/8*q^11 - 28963/2*q^10 - 234591/2*q^9 - 344597/4*q^8 + 4839*q^7 + 49316*q^6 + 28176*q^5 - 4256*q^4 - 11088*q^3 - 3072*q^2 + 1152*q + 576)/(-q^38 - 20*q^37 - 187*q^36 - 1078*q^35 - 4237*q^34 - 11752*q^33 - 22481*q^32 - 25046*q^31 + 3133*q^30 + 75864*q^29 + 161153*q^28 + 170286*q^27 + 21812*q^26 - 245448*q^25 - 432928*q^24 - 319836*q^23 + 96254*q^22 + 503724*q^21 + 510196*q^20 + 52196*q^19 - 462041*q^18 - 531976*q^17 - 108801*q^16 + 349766*q^15 + 411992*q^14 + 128056*q^13 - 133000*q^12 - 159360*q^11 - 49440*q^10 + 26016*q^9 + 27392*q^8 + 6528*q^7 - 2176*q^6 - 1536*q^5 - 256*q^4),\n",
       " 'expectation_x': (-1/8*q^12 - 7/8*q^11 - 19/8*q^10 - 27/8*q^9 - 3*q^8 - 9/8*q^7 + 15/8*q^6 + 15/8*q^5 - 47/8*q^4 - 13*q^3 - 8*q^2 + 6*q + 6)/(-q^12 - 7*q^11 - 20*q^10 - 27*q^9 - 7*q^8 + 33*q^7 + 52*q^6 + 29*q^5 - 4*q^4 - 12*q^3 - 4*q^2),\n",
       " 'expectation_y': (-1/8*q^12 - 7/8*q^11 - 19/8*q^10 - 27/8*q^9 - 3*q^8 - 9/8*q^7 + 15/8*q^6 + 15/8*q^5 - 47/8*q^4 - 13*q^3 - 8*q^2 + 6*q + 6)/(-q^12 - 7*q^11 - 20*q^10 - 27*q^9 - 7*q^8 + 33*q^7 + 52*q^6 + 29*q^5 - 4*q^4 - 12*q^3 - 4*q^2),\n",
       " 'variance_x': (-7/64*q^38 - 19/8*q^37 - 1557/64*q^36 - 4979/32*q^35 - 11075/16*q^34 - 72083/32*q^33 - 349511/64*q^32 - 311471/32*q^31 - 756995/64*q^30 - 108197/16*q^29 + 109907/16*q^28 + 673743/32*q^27 + 1407649/64*q^26 + 116585/16*q^25 + 39181/64*q^24 + 143369/4*q^23 + 6902413/64*q^22 + 2263761/16*q^21 + 2972395/64*q^20 - 2539447/16*q^19 - 19040707/64*q^18 - 6017499/32*q^17 + 1913839/16*q^16 + 10735741/32*q^15 + 15688011/64*q^14 - 46737/2*q^13 - 2652773/16*q^12 - 720317/8*q^11 + 46337/2*q^10 + 56063/2*q^9 - 62549/4*q^8 - 11637*q^7 + 18748*q^6 + 18816*q^5 - 1888*q^4 - 8976*q^3 - 2688*q^2 + 1152*q + 576)/(-q^38 - 20*q^37 - 187*q^36 - 1078*q^35 - 4237*q^34 - 11752*q^33 - 22481*q^32 - 25046*q^31 + 3133*q^30 + 75864*q^29 + 161153*q^28 + 170286*q^27 + 21812*q^26 - 245448*q^25 - 432928*q^24 - 319836*q^23 + 96254*q^22 + 503724*q^21 + 510196*q^20 + 52196*q^19 - 462041*q^18 - 531976*q^17 - 108801*q^16 + 349766*q^15 + 411992*q^14 + 128056*q^13 - 133000*q^12 - 159360*q^11 - 49440*q^10 + 26016*q^9 + 27392*q^8 + 6528*q^7 - 2176*q^6 - 1536*q^5 - 256*q^4),\n",
       " 'variance_y': (-7/64*q^38 - 19/8*q^37 - 1557/64*q^36 - 4979/32*q^35 - 11075/16*q^34 - 72083/32*q^33 - 349511/64*q^32 - 311471/32*q^31 - 756995/64*q^30 - 108197/16*q^29 + 109907/16*q^28 + 673743/32*q^27 + 1407649/64*q^26 + 116585/16*q^25 + 39181/64*q^24 + 143369/4*q^23 + 6902413/64*q^22 + 2263761/16*q^21 + 2972395/64*q^20 - 2539447/16*q^19 - 19040707/64*q^18 - 6017499/32*q^17 + 1913839/16*q^16 + 10735741/32*q^15 + 15688011/64*q^14 - 46737/2*q^13 - 2652773/16*q^12 - 720317/8*q^11 + 46337/2*q^10 + 56063/2*q^9 - 62549/4*q^8 - 11637*q^7 + 18748*q^6 + 18816*q^5 - 1888*q^4 - 8976*q^3 - 2688*q^2 + 1152*q + 576)/(-q^38 - 20*q^37 - 187*q^36 - 1078*q^35 - 4237*q^34 - 11752*q^33 - 22481*q^32 - 25046*q^31 + 3133*q^30 + 75864*q^29 + 161153*q^28 + 170286*q^27 + 21812*q^26 - 245448*q^25 - 432928*q^24 - 319836*q^23 + 96254*q^22 + 503724*q^21 + 510196*q^20 + 52196*q^19 - 462041*q^18 - 531976*q^17 - 108801*q^16 + 349766*q^15 + 411992*q^14 + 128056*q^13 - 133000*q^12 - 159360*q^11 - 49440*q^10 + 26016*q^9 + 27392*q^8 + 6528*q^7 - 2176*q^6 - 1536*q^5 - 256*q^4)}"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ.<y,q,x,z> = QQ[]\n",
    "RQM = MatrixSpace(RQ, len(S_SSDE.states()))\n",
    "def matrix_function(transition):\n",
    "    return transition.word_in[0] * x^add(list(j for j in transition.word_out if j==1)) \\\n",
    "                * y^(-add(list(j for j in transition.word_out if j==-1)))\n",
    "A = S_SSDE.adjacency_matrix(entry=matrix_function)\n",
    "sysM = identity_matrix(ZZ,A.ncols()) - z*A\n",
    "k=2\n",
    "MQ = RQM(sysM*(q*(q+1))^k)\n",
    "f = MQ.determinant() / (q*(q+1))^(k*A.ncols())\n",
    "results = expectation_variance(f)\n",
    "results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((1/8) * (q + 1)^-3 * q^-2 * (q^7 + 4*q^6 + 5*q^5 - q^4 - 9*q^3 - 8*q^2 + 4)^-1 * (q^12 + 7*q^11 + 19*q^10 + 27*q^9 + 24*q^8 + 9*q^7 - 15*q^6 - 15*q^5 + 47*q^4 + 104*q^3 + 64*q^2 - 48*q - 48),\n",
       " (1/8) * (q + 1)^-3 * q^-2 * (q^7 + 4*q^6 + 5*q^5 - q^4 - 9*q^3 - 8*q^2 + 4)^-1 * (q^12 + 7*q^11 + 19*q^10 + 27*q^9 + 24*q^8 + 9*q^7 - 15*q^6 - 15*q^5 + 47*q^4 + 104*q^3 + 64*q^2 - 48*q - 48))"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(results['expectation_x'].factor(), results['expectation_y'].factor())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/analysis-carries-standard-ssde.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Standard addition of SSDE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "q"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "load('common_computations-ssde.sage', 'common_computations-standard-addition.sage')\n",
    "var('q')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Transducer with 6 states"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DigitwiseSum(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We will use the following sets, defined in the separate file common_computations.sage such that we can combine several transitions between two states:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-q,\n",
       " -H,\n",
       " -1/2*q - 1,\n",
       " -1/2*q,\n",
       " -1/2*q + 1,\n",
       " -L,\n",
       " 0,\n",
       " L,\n",
       " 1/2*q - 1,\n",
       " 1/2*q,\n",
       " 1/2*q + 1,\n",
       " H,\n",
       " q]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "digits_labels(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, we can construct the transducer to perform the addition:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def transformation(state, d, q):\n",
    "    digit = digits(q)[d]\n",
    "    if state == 'q/2':\n",
    "        if digit == digits(q)[q]:\n",
    "            new_carry = 1\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(digit.min-q/2):\n",
    "            new_carry = 1\n",
    "            old_carry = 1\n",
    "        elif greaterequal0(digit.min) and greater0(q/2-digit.max):\n",
    "            new_carry = 0\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(digit.min+q/2) and greater0(-digit.max):\n",
    "            new_carry = 0\n",
    "            old_carry = 1\n",
    "        else:\n",
    "            new_carry = -1\n",
    "            old_carry = 0\n",
    "        new_state = new_carry\n",
    "        carry = [new_carry, old_carry]\n",
    "    elif state == '-q/2':\n",
    "        if digit == digits(q)[-q]:\n",
    "            new_carry = -1\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(-digit.max-q/2):\n",
    "            new_carry = -1\n",
    "            old_carry = -1\n",
    "        elif greaterequal0(-digit.max) and greater0(digit.min+q/2):\n",
    "            new_carry = 0\n",
    "            old_carry = 0\n",
    "        elif greaterequal0(-digit.max+q/2) and greater0(digit.min):\n",
    "            new_carry = 0\n",
    "            old_carry = -1\n",
    "        else:\n",
    "            new_carry = 1\n",
    "            old_carry = 0\n",
    "        new_state = new_carry\n",
    "        carry = [new_carry, old_carry]\n",
    "    else:\n",
    "        current = digit + state\n",
    "        if current == digits(q)[q/2]:\n",
    "            carry = None\n",
    "            return ('q/2', carry)\n",
    "        elif current == digits(q)[-q/2]:\n",
    "            carry = None\n",
    "            return ('-q/2', carry)\n",
    "        elif greater0(-q/2-current.max):\n",
    "            carry = -1\n",
    "        elif greater0(current.min-q/2):\n",
    "            carry = 1\n",
    "        else:\n",
    "            carry = 0\n",
    "        new_state = carry\n",
    "    if carry is None:\n",
    "        raise LookupError\n",
    "    return (new_state, carry)\n",
    "@cached_function\n",
    "def Addition(q):\n",
    "    def transformation_q(x, y):\n",
    "        return transformation(x, y, q)\n",
    "    return Transducer(transformation_q, \n",
    "    input_alphabet=digits_labels(q),\n",
    "    initial_states=[0], final_states=[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "Add_q = Addition(q)\n",
    "Add_q.set_coordinates({0: (-2, 0), 1: (4, 4), -1: (4, -4), 'q/2': (0, 0), '-q/2': (-6, 0)})\n",
    "#view(Add_q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "DigitwiseSum is the simplification of the weighted automaton $\\mathcal{A}^2$ recognizing the digitwise sum of two SSDE."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Transducer with 6 states"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "DigitwiseSum(q)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Combining the these two finite state machine gives the weighted automaton S_SSDE.\n",
    "\n",
    "As the order of the states may change, depending on the operating system, etc., the output may be a different permutation. However, the final results are not influenced."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "((((0, 0),),), 0)\n",
      "((((0, 0),),), 1)\n",
      "((((-1, -1),),), -1)\n",
      "((((-1, -1),),), '-q/2')\n",
      "((((-1, -1),),), 0)\n",
      "((((-1, -1),),), 'q/2')\n",
      "((((-1, -1),),), 1)\n",
      "((((-1, 0), (0, -1)),), 0)\n",
      "((((-1, 0), (0, -1)),), 'q/2')\n",
      "((((-1, 0), (0, -1)),), 1)\n",
      "((((-1, 1), (1, -1)),), 0)\n",
      "((((-1, 1), (1, -1)),), 'q/2')\n",
      "((((-1, 1), (1, -1)),), 1)\n",
      "((((0, 1), (1, 0)),), 1)\n",
      "((((-1, 0), (0, -1)),), -1)\n",
      "((((-1, 0), (0, -1)),), '-q/2')\n",
      "((((0, 1), (1, 0)),), 0)\n",
      "((((0, 1), (1, 0)),), 'q/2')\n",
      "((((1, 1),),), 1)\n",
      "((((0, 0),),), '-q/2')\n",
      "((((0, 0),),), 'q/2')\n",
      "((((0, 0),),), -1)\n"
     ]
    }
   ],
   "source": [
    "sage.combinat.finite_state_machine.FSMOldProcessOutput = False\n",
    "@cached_function\n",
    "def S_SSDE(q):\n",
    "    return Addition(q)(DigitwiseSum(q))\n",
    "for s in S_SSDE(q).iter_states(): # not tested\n",
    "    print s "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(x, y)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "var('x y')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def matrix_function(transition):\n",
    "    result = transition.word_in[0] * x^add(list(j for j in transition.word_out if j==1)) \\\n",
    "                * y^(-add(list(j for j in transition.word_out if j==-1)))\n",
    "    if type(result) == sage.structure.factorization.Factorization:\n",
    "        result = expand(result).factor()\n",
    "    return result\n",
    "@cached_function\n",
    "def A(q):\n",
    "    return S_SSDE(q).adjacency_matrix(entry=matrix_function)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6*q^2 - 12*q + 8\n",
      "(q - 2)*(q - 4)*x\n",
      "2*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q - 8\n",
      "0\n",
      "0\n",
      "4\n",
      "0\n",
      "0\n",
      "4*(q - 2)*x\n",
      "4*(q - 2)*y\n",
      "8\n",
      "4*q - 8\n",
      "8\n",
      "2*x\n",
      "4*q - 8\n",
      "4*q - 8\n",
      "(q - 2)*(q - 4)*y\n",
      "----\n",
      "6*(q - 2)*q\n",
      "(q - 2)*q*x\n",
      "2*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q\n",
      "0\n",
      "0\n",
      "4\n",
      "0\n",
      "0\n",
      "4*q*x\n",
      "4*(q - 4)*y\n",
      "8\n",
      "4*q - 16\n",
      "8\n",
      "2*x\n",
      "4*q - 16\n",
      "4*q\n",
      "(q - 4)*(q - 6)*y\n",
      "----\n",
      "4*(q - 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "16*q\n",
      "0\n",
      "4*(q - 2)*q*y\n",
      "----\n",
      "4*(q + 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*q*y^2\n",
      "----\n",
      "4*(q + 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "16*q - 32\n",
      "0\n",
      "4*(q - 2)*(q - 4)*y\n",
      "----\n",
      "4*q^2*x + 24*q*x - 64*x + 32\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*(q - 4)*y\n",
      "----\n",
      "4*q^2 + 24*q - 32\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "16*q - 64\n",
      "0\n",
      "4*(q - 4)*(q - 6)*y\n",
      "----\n",
      "2*(3*q - 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*y\n",
      "8\n",
      "4*q - 8\n",
      "8\n",
      "0\n",
      "8*q - 16\n",
      "0\n",
      "2*(q - 2)*(q - 4)*y\n",
      "----\n",
      "2*(2*q*x + q - 4*x)*(q + 2)\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8*x^2\n",
      "4*(q - 2)*y\n",
      "0\n",
      "4*q - 8\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "2*(q - 2)*(q - 4)*y\n",
      "----\n",
      "2*(3*q + 8)*(q - 2)\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8*x\n",
      "4*(q - 4)*y\n",
      "8\n",
      "4*q - 16\n",
      "8\n",
      "0\n",
      "8*q - 32\n",
      "16\n",
      "2*(q - 4)*(q - 6)*y\n",
      "----\n",
      "8*q^2\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "4*(q*x + q - 2*x + 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "8*(q + 2)*(q - 2)\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "32\n",
      "0\n",
      "----\n",
      "6*(q - 2)*q\n",
      "2*(q - 2)*q*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "8*q\n",
      "0\n",
      "----\n",
      "6*(q - 2)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*y\n",
      "0\n",
      "4*q\n",
      "0\n",
      "0\n",
      "8*q\n",
      "0\n",
      "2*(q - 2)*q*y\n",
      "----\n",
      "2*(q*y + 2*q - 2*y)*q\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*y^2\n",
      "0\n",
      "4*q*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "2*(q - 2)*q*y^2\n",
      "----\n",
      "2*(3*q - 2)*q\n",
      "2*(q - 2)*(q - 4)*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q - 8\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*(q - 2)*x\n",
      "0\n",
      "8\n",
      "0\n",
      "8\n",
      "0\n",
      "0\n",
      "8*q - 16\n",
      "0\n",
      "----\n",
      "2*(q*x + 2*q - 2*x)*q\n",
      "2*(q - 2)*q*x^2\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*x^2\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "----\n",
      "4*(q - 2)*q\n",
      "4*(q - 2)*q*x\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "16*q\n",
      "0\n",
      "----\n",
      "(3*q*y + 3*q - 6*y - 2)*q\n",
      "(q - 2)*(q - 4)*x\n",
      "2*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q - 8\n",
      "0\n",
      "0\n",
      "4\n",
      "0\n",
      "0\n",
      "4*(q - 2)*x\n",
      "4*q*y^2\n",
      "0\n",
      "4*q*y\n",
      "0\n",
      "2*x\n",
      "0\n",
      "0\n",
      "(q - 2)*q*y^2\n",
      "----\n",
      "(3*q*x + 3*q - 6*x - 2)*q\n",
      "(q - 2)*q*x^2\n",
      "2*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q*x\n",
      "0\n",
      "0\n",
      "4\n",
      "0\n",
      "0\n",
      "4*q*x^2\n",
      "4*(q - 2)*y\n",
      "0\n",
      "4*q - 8\n",
      "0\n",
      "2*x\n",
      "0\n",
      "0\n",
      "(q - 2)*(q - 4)*y\n",
      "----\n",
      "6*(q - 2)*q\n",
      "(q - 4)*(q - 6)*x\n",
      "2*y\n",
      "0\n",
      "0\n",
      "0\n",
      "0\n",
      "4*q - 16\n",
      "0\n",
      "0\n",
      "4\n",
      "0\n",
      "0\n",
      "4*(q - 4)*x\n",
      "4*q*y\n",
      "8\n",
      "4*q\n",
      "8\n",
      "2*x\n",
      "4*q\n",
      "4*q - 16\n",
      "(q - 2)*q*y\n",
      "----\n"
     ]
    }
   ],
   "source": [
    "A_q = A(q)\n",
    "for i in range(A(q).nrows()): # not tested\n",
    "    for j in range(A_q.ncols()):\n",
    "        entry = (A_q*8*q^2)[i, j]\n",
    "        if entry:\n",
    "            print entry.factor()\n",
    "        else:\n",
    "            print entry\n",
    "    print \"----\" "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Next, we construct the adjacency matrix and compute its determinant. For a better performance, we switch from the symbolic ring to a multivariate polynomial ring."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((1/8) * (q + 1)^-2 * (q^2 + 2*q + 4), (1/8) * (q + 1)^-2 * (q^2 + 2*q + 4))"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "@cached_function\n",
    "def sysM(q):\n",
    "    var('z')\n",
    "    return identity_matrix(ZZ,A(q).ncols()) - z*A(q)\n",
    "@cached_function\n",
    "def det_MQ(q):\n",
    "    sysM_q = sysM(q)\n",
    "    k=2\n",
    "    RQ.<q,y,x,z> = QQ[]\n",
    "    RQM = MatrixSpace(RQ, sysM_q.ncols())\n",
    "    MQ = RQM((sysM_q*q^k).expand())\n",
    "    return MQ.determinant() / q^(k*sysM_q.ncols())\n",
    "@cached_function\n",
    "def results(q):\n",
    "    return expectation_variance(det_MQ(q))\n",
    "results_q = results(q)\n",
    "(results_q['expectation_x'].factor(), results_q['expectation_y'].factor())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "((1/64) * (q + 1)^-5 * (q - 1)^-1 * (7*q^6 + 48*q^5 + 159*q^4 + 128*q^3 - 48*q^2 - 12*q - 8),\n",
       " (1/64) * (q + 1)^-5 * (q - 1)^-1 * (7*q^6 + 48*q^5 + 159*q^4 + 128*q^3 - 48*q^2 - 12*q - 8),\n",
       " (-1/64) * (q + 1)^-5 * (q - 1)^-1 * (q^6 + 24*q^5 + 33*q^4 + 80*q^3 + 120*q^2 - 12*q - 8))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(results_q['variance_x'].factor(), results_q['variance_y'].factor(), results_q['covariance'].factor())"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Determinant of the variance-covariance matrix, which is non-zero for all q and -q+1<d<0:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(3/256) * (q + 1)^-6 * (q - 1)^-2 * q^2 * (q^2 + 5*q - 2) * (q^4 + 4*q^3 + 21*q^2 + 8*q - 28)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "(results_q['variance_x']*results_q['variance_y'] - results_q['covariance']^2).factor()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "with open('table-var-standard-ssde', 'w') as f:\n",
    "    f.write(\"q varx covar\\n\")\n",
    "    for q1 in range(1, 50):\n",
    "        f.write(\"%d %10f %10f\\n\" %(2*q1, results(q)['variance_x'].subs(q=2*q1), results(q)['covariance'].subs(q=2*q1)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': (1/64*q^6 + 3/8*q^5 + 33/64*q^4 + 5/4*q^3 + 15/8*q^2 - 3/16*q - 1/8)/(-q^6 - 4*q^5 - 5*q^4 + 5*q^2 + 4*q + 1),\n",
       " 'expectation_x': (-1/8*q^2 - 1/4*q - 1/2)/(-q^2 - 2*q - 1),\n",
       " 'expectation_y': (-1/8*q^2 - 1/4*q - 1/2)/(-q^2 - 2*q - 1),\n",
       " 'variance_x': (-7/64*q^6 - 3/4*q^5 - 159/64*q^4 - 2*q^3 + 3/4*q^2 + 3/16*q + 1/8)/(-q^6 - 4*q^5 - 5*q^4 + 5*q^2 + 4*q + 1),\n",
       " 'variance_y': (-7/64*q^6 - 3/4*q^5 - 159/64*q^4 - 2*q^3 + 3/4*q^2 + 3/16*q + 1/8)/(-q^6 - 4*q^5 - 5*q^4 + 5*q^2 + 4*q + 1)}"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results(q)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "8"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "qmin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': -17/108,\n",
       " 'expectation_x': 1/6,\n",
       " 'expectation_y': 1/6,\n",
       " 'variance_x': 37/108,\n",
       " 'variance_y': 37/108}"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results(2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': -5513/75000,\n",
       " 'expectation_x': 7/50,\n",
       " 'expectation_y': 7/50,\n",
       " 'variance_x': 15737/75000,\n",
       " 'variance_y': 15737/75000}"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'covariance': -9299/168070,\n",
       " 'expectation_x': 13/98,\n",
       " 'expectation_y': 13/98,\n",
       " 'variance_x': 29117/168070,\n",
       " 'variance_y': 29117/168070}"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results(6)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Checking that variance and determinant of variance-covariance matrix are non-zero:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([-1.53633336552046, 0.487762442216091], [-1.00000000000000, 1.00000000000000])"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ_single = QQ[q]\n",
    "RQ_single(results(q)['variance_x'].numerator()).real_roots(), RQ_single(results(q)['variance_x'].denominator()).real_roots()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "([-5.37228132326901,\n",
       "  -1.52829503621145,\n",
       "  0.000000000000000,\n",
       "  0.372281323269014,\n",
       "  0.903720176681811],\n",
       " [-1.00000000000000, 1.00000000000000])"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "RQ_single((results(q)['variance_x']*results(q)['variance_y'] - results(q)['covariance']^2).numerator()).real_roots(), \\\n",
    "RQ_single((results(q)['variance_x']*results(q)['variance_y'] - results(q)['covariance']^2).denominator()).real_roots()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "all(results(qq)[what] == results(q)[what].subs(q=qq)\n",
    "    for qq in (6,)\n",
    "    for what in ('covariance', 'expectation_x', 'expectation_y', 'variance_x', 'variance_y'))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 7.0",
   "language": "",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> anc/common_computations-ssde.sage <==
from sage.combinat.finite_state_machine import duplicate_transition_add_input
var('L H')

qmin = -Infinity

#The following functions assume that q is a large number. The global variable qmin is kept updated such that all relations are valid for q>=qmin.
#But if q already has a value, then only this value is considered.

def N(x_min, x_max, y_min, y_max, s_min, s_max):
    """
    Compute the cardinality of
    `\{ (x, y) \mid x_min \le x \le x_max, y_min\le y\le y_max,
    s_min\le x+y \le s_max\}`.
    """
    if not0(x_min) or not0(y_min):
       return N(0, x_max-x_min, 0, y_max-y_min, 
                   s_min-x_min-y_min, s_max-x_min-y_min)
    if greater0(-s_min):
       return N(0,x_max, 0, y_max, 0, s_max)
    if greater0(-s_max):
       return 0
    if greater0(s_min):
       return N(0, x_max, 0, y_max, 0, s_max) - N(0, x_max, 0, y_max,
                    0, s_min-1)
    if greaterequal0(s_max-x_max):
       return N(0, s_max+1, 0, y_max, 0, s_max) \
              - N(x_max+1, s_max+1, 0, y_max, 0, s_max)
    if greaterequal0(s_max-y_max):
       return N(0, x_max, 0, s_max+1, 0, s_max) \
              - N(0, x_max, y_max+1, s_max+1, 0, s_max)
    return (s_max+2) * (s_max+1) / 2


def not0(expr):
    global qmin
    if expr in RR:
       return expr != 0
    co = (expr).polynomial(QQ).coefficients(sparse=False)
    if len(co) > 2:
        raise ValueError('Only linear equations can be compared with 0.')
    qmin = max(qmin, floor(-co[0]/co[1]) + 1)
    return True

def equal0(expr):
    global qmin
    if expr in RR:
       return expr == 0
    co = (expr).polynomial(QQ).coefficients(sparse=False)
    if len(co) > 2:
        raise ValueError('Only linear equations can be compared with 0.')
    qmin = max(qmin, floor(-co[0]/co[1]) + 1)
    return False

def greater0(expr):
    global qmin
    if expr in RR:
       return expr > 0
    co = (expr).polynomial(QQ).coefficients(sparse=False)
    if len(co) > 2:
        raise ValueError('Only linear equations can be compared with 0.')
    if co[1] < 0:
        qmin = max(qmin, ceil(-co[0]/co[1]))
        return False
    if co[1] > 0:
        qmin = max(qmin, floor(-co[0]/co[1]) + 1)
        return True

def greaterequal0(expr):
    global qmin
    if expr in RR:
       return expr >= 0
    co = (expr).polynomial(QQ).coefficients(sparse=False)
    if len(co) > 2:
        raise ValueError('Only linear equations can be compared with 0.')
    if co[1] < 0:
        qmin = max(qmin, floor(-co[0]/co[1]) + 1)
        return False
    if co[1] > 0:
        qmin = max(qmin, ceil(-co[0]/co[1]))
        return True


def trans_prob(q, s_min, s_max, tx_o, ty_o, tx_n, ty_n):
    """
    Compute the probability of a transition from state (tx_o, ty_o) to
    state (tx_n, ty_n) with input digit s with s_min <= s <= smax
    in the automaton A^2 in the case of SSDE with base q.
    """
    if tx_o*tx_n != 0 or ty_o*ty_n != 0:
       return 0
    if tx_o == 0 and tx_n == 0:
       x_min = -q/2+1
       x_max = q/2-1
       px = 1/q
    if tx_o == 1:
       x_min = 0
       x_max = q/2-1
       px = 2/q
    if tx_o == -1:
       x_min = -q/2+1
       x_max = 0
       px = 2/q
    if abs(tx_n) == 1:
       x_min = q/2*tx_n
       x_max = x_min
       px = 1/(2*q)
    if ty_o == 0 and ty_n == 0:
       y_min = -q/2+1
       y_max = q/2-1
       py=1/q
    if ty_o == 1:
       y_min = 0
       y_max = q/2-1
       py = 2/q
    if ty_o == -1:
       y_min = -q/2+1
       y_max = 0
       py = 2/q
    if abs(ty_n) == 1:
       y_min = q/2*ty_n
       y_max = y_min
       py = 1/(2*q)
    return px * py * N(x_min, x_max, y_min, y_max, s_min, s_max)

class digit_range(object):
    """
    Hold an interval of digits.

    INPUT:

    -   `symbol` -- symbolic representation for output

    -   `min` -- lower bound for the interval

    -   `max` -- upper bound for the interval
    """
    def __init__(self, symbol, min, max):
        self.symbol = symbol
        self.min = min
        self.max = max
    def __neg__(self):
        return digit_range(-self.symbol, -self.max, -self.min)
    def __repr__(self):
        return repr(self.symbol)
    def __add__(self, d):
        # In contrast, to the articel, we only use normal set addition. The 
        # borders of the digit set are considered as singletons later.
        min = self.min + d
        max = self.max + d
        if greater0(min - q - 1):
            return digit_range(None, Infinity, Infinity)
        elif greater0(-max-q-1):
            return digit_range(None, -Infinity, -Infinity)
        new = digit_range(self.symbol + d, min, max)
        return new
    def __sub__(self, d):
        return self + (-d)
    def __eq__(self, other):
        if other is None:
            return self.symbol is None
        return bool(self.min==other.min and self.max==other.max)

# We use these digit ranges in the computation. They are a finer partition of
# the whole doubled digit set than the sets in the article because the set
# addition is easier in this case.

def positive_digits(q):
    if greater0(q-3):
        return [digit_range(L, 1, q/2-2),
                digit_range(q/2-1, q/2-1, q/2-1),
                digit_range(q/2, q/2, q/2),
                digit_range(q/2+1, q/2+1, q/2+1),
                digit_range(H, q/2+2, q-1),
                digit_range(q, q, q)]
    else:
        return [digit_range(1, 1, 1), digit_range(2, 2, 2)]

@cached_function
def digits(q):
    digits = {d.symbol: d for d in positive_digits(q)}
    digits[0] = digit_range(0, 0, 0)
    for digit in positive_digits(q):
        digits[-digit.symbol] = -digit
    return digits

@cached_function
def digits_labels(q):
    if greater0(q-3):
        return [-q, -H, -q/2-1, -q/2, -q/2+1, -L, 0, L, q/2-1, q/2, q/2+1, H, q] 
    else:
        return [-2, -1, 0, 1, 2]

@cached_function
def DigitwiseSum(q):
    DigitwiseSumFull = Transducer(initial_states=[(0,0)], 
               on_duplicate_transition=duplicate_transition_add_input)
    # DigitwiseSumFull is the transducer A^2.
    for type_x in range(-1, 2):
        for type_y in range(-1, 2):
            state = DigitwiseSumFull.add_state((type_x, type_y))
            state.is_final=True
    def DigitwiseSumTransitionFunction((type_x_old, type_y_old),
                                                (type_x_new, type_y_new)):
        result = []
        for digit_label in digits_labels(q):
            digit = digits(q)[digit_label]
            probability = trans_prob(q, digit.min, digit.max,
                    type_x_old, type_y_old, type_x_new, type_y_new)
            if not probability.is_zero():
               if probability in QQ:
	           p = probability
               else:
                   p = probability.factor()

               result.append((p, digit.symbol))
        return result
    DigitwiseSumFull.add_transitions_from_function(DigitwiseSumTransitionFunction)
    assert DigitwiseSumFull.is_Markov_chain()
    return DigitwiseSumFull.markov_chain_simplification()


==> anc/common_computations-standard-addition.sage <==
def expectation_variance(f):
    """
    Formulas for the expectation, the variance and the covariance as stated 
    in Theorem 2.
    """

    fx = f.derivative(x).subs(y=1, x=1, z=1)
    fy = f.derivative(y).subs(y=1, x=1, z=1)
    fz = f.derivative(z).subs(y=1, x=1, z=1)
    fyy = f.derivative(y, 2).subs(y=1, x=1, z=1)
    fyx = f.derivative(y, x).subs(y=1, x=1, z=1)
    fxx = f.derivative(x, 2).subs(y=1, x=1, z=1)
    fxz = f.derivative(x, z).subs(y=1, x=1, z=1)
    fyz = f.derivative(y, z).subs(y=1, x=1, z=1)
    fzz = f.derivative(z, 2).subs(y=1, x=1, z=1)
    exp_x = fx/fz
    exp_y = fy/fz
    var_x = (fx^2*(fzz+fz) + fz^2*(fxx+fx) - 2*fx*fz*fxz) / (fz^3)
    var_y = (fy^2*(fzz+fz) + fz^2*(fyy+fy) - 2*fy*fz*fyz) / (fz^3)
    covar = (fx*fy*(fzz+fz) + fz^2*fyx - fy*fz*fxz - fx*fz*fyz) / (fz^3)
    return {'expectation_x': exp_x, 'expectation_y': exp_y,
            'variance_x': var_x, 'variance_y': var_y, 'covariance': covar}
